Ultrastrong coupling limit to quantum mean force Gibbs state for anharmonic environment

The equilibrium state of a quantum system can deviate from the Gibbs state if the system-environment (SE) coupling is not weak. An analytical expression for this mean force Gibbs state (MFGS) is known in the ultrastrong coupling (USC) regime for the Caldeira-Leggett (CL) model that assumes a harmonic environment. Here, we derive analytical expressions for the MFGS in the USC regime for more general SE models. For all the generalized models considered here, we find the USC state to be diagonal in the basis set by the SE interaction, just like in the CL case. While for the generic model considered, the corresponding USC-MFGS is found to alter from the CL-result, we do identify a class of models more general than the CL model for which the CL-USC result remains unchanged. We also provide numerical verification for our results. These results provide key tools for the study of strong coupling quantum thermodynamics and several quantum chemistry and biology problems under more realistic SE models, going beyond the CL model.

==> anc/fig_2_3_code.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "__0yor9Qua6K"
   },
   "source": [
    "# Code for the Fig 2 and 3 in \"Ultrastrong coupling limit to quantum mean force Gibbs state for anharmonic environment\"\n",
    "\n",
    "Authors: Prem Kumar, Sibasish Ghosh\n",
    "\n",
    "Published Version: https://doi.org/10.1063/5.0223734\n",
    "\n",
    "arXiv Version: https://arxiv.org/abs/2405.03044v1\n",
    "\n",
    "This is a faster code that roughly reproduces the fig 2 and 3 of the paper."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "P7i_cEzdejHl"
   },
   "source": [
    "# Fig 2 GCL Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 575
    },
    "id": "cc6GuaQNrRtk",
    "outputId": "801799d0-d6c8-400a-c425-7d7ef97be093",
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.linalg import expm, eigh, svdvals\n",
    "import matplotlib.pyplot as plt\n",
    "import concurrent.futures\n",
    "\n",
    "# Parameters\n",
    "beta = 5\n",
    "M = 1\n",
    "Q_min = -10\n",
    "Q_max = 10\n",
    "N = 100  # Number of discretization points\n",
    "delta_Q = (Q_max - Q_min) / (N - 1)\n",
    "\n",
    "# System Hamiltonian H_S\n",
    "H_S = np.array([[1, 1, 0],\n",
    "                [1, 0, 1],\n",
    "                [0, 1, -1]])\n",
    "\n",
    "# System coupling operator A\n",
    "A = np.array([[1,   0,    0],\n",
    "              [0,   0,    0],\n",
    "              [0,   0, -0.5]])\n",
    "\n",
    "# Identity matrices\n",
    "I_S = np.eye(3)\n",
    "I_E = np.eye(N)\n",
    "\n",
    "# Discretize Q\n",
    "Q_values = np.linspace(Q_min, Q_max, N)\n",
    "Q_operator = np.diag(Q_values)\n",
    "\n",
    "# Kinetic energy operator T using finite difference approximation\n",
    "T = np.zeros((N, N))\n",
    "for i in range(N):\n",
    "    T[i, i] = -2.0\n",
    "    if i > 0:\n",
    "        T[i, i - 1] = 1.0\n",
    "    if i < N - 1:\n",
    "        T[i, i + 1] = 1.0\n",
    "T *= -1.0 / (2.0 * M * delta_Q**2)\n",
    "\n",
    "# Diagonalize the system coupling operator A (for rho_USC)\n",
    "eigvals_A, eigvecs_A = np.linalg.eigh(A)\n",
    "\n",
    "# Transform H_S into the eigenbasis of A\n",
    "H_S_in_A_basis = eigvecs_A.conj().T @ H_S @ eigvecs_A\n",
    "\n",
    "# Zero out the off-diagonal elements to get H_tilde\n",
    "H_tilde_in_A_basis = np.diag(np.diag(H_S_in_A_basis))\n",
    "\n",
    "# Compute the analytical MFGS in the USC limit\n",
    "rho_USC_in_A_basis = expm(-beta * H_tilde_in_A_basis)\n",
    "\n",
    "# Normalize the density matrix\n",
    "Z_USC = np.trace(rho_USC_in_A_basis)\n",
    "rho_USC_in_A_basis /= Z_USC\n",
    "\n",
    "# Transform rho_USC back to the original basis\n",
    "rho_USC = eigvecs_A @ rho_USC_in_A_basis @ eigvecs_A.conj().T\n",
    "\n",
    "# Range of coupling constants c\n",
    "c_values = np.logspace(-1, 1, 10)  # From 0.1 to 10, logarithmically spaced\n",
    "\n",
    "# Potential coefficients for the three cases\n",
    "potential_coefficients = [\n",
    "    {'a2': 1, 'a4': 0, 'a6': 0},\n",
    "    {'a2': 0, 'a4': 1, 'a6': 0},\n",
    "    {'a2': 0, 'a4': 0, 'a6': 1},\n",
    "]\n",
    "\n",
    "# Labels for the plots\n",
    "labels = [\n",
    "    '$a_2 = 1$, $a_4 = a_6 = 0$',\n",
    "    '$a_4 = 1$, $a_2 = a_6 = 0$',\n",
    "    '$a_6 = 1$, $a_2 = a_4 = 0$'\n",
    "]\n",
    "\n",
    "# Colors for the plots\n",
    "colors = ['blue', 'green', 'red']\n",
    "\n",
    "# Define the function for computing trace distance at the module level\n",
    "def compute_trace_distance(args):\n",
    "    c, a_2, a_4, a_6 = args\n",
    "    # Construct H_S ⊗ I_E\n",
    "    H_S_ext = np.kron(H_S, I_E)\n",
    "\n",
    "    # Construct I_S ⊗ T\n",
    "    T_ext = np.kron(I_S, T)\n",
    "\n",
    "    # Construct X = I_S ⊗ Q - c * A ⊗ I_E\n",
    "    Q_ext = np.kron(I_S, Q_operator)\n",
    "    A_ext = np.kron(c * A, np.eye(N))\n",
    "    X = Q_ext - A_ext\n",
    "\n",
    "    # Compute powers of X\n",
    "    X2 = X @ X\n",
    "    V_X = np.zeros_like(X2)\n",
    "    if a_2 != 0:\n",
    "        V_X += a_2 * X2\n",
    "    if a_4 != 0:\n",
    "        X4 = X2 @ X2\n",
    "        V_X += a_4 * X4\n",
    "    if a_6 != 0:\n",
    "        X4 = X2 @ X2\n",
    "        X6 = X4 @ X2\n",
    "        V_X += a_6 * X6\n",
    "\n",
    "    # Total Hamiltonian H_SE\n",
    "    H_SE = H_S_ext + T_ext + V_X\n",
    "\n",
    "    # Compute the exponential exp(-beta * H_SE)\n",
    "    exp_neg_beta_H_SE = expm(-beta * H_SE)\n",
    "\n",
    "    # Reshape for partial trace\n",
    "    exp_neg_beta_H_SE = exp_neg_beta_H_SE.reshape(3, N, 3, N)\n",
    "\n",
    "    # Compute reduced density matrix by tracing out the environment\n",
    "    rho_num = np.zeros((3, 3), dtype=np.complex128)\n",
    "    for m in range(3):\n",
    "        for n in range(3):\n",
    "            rho_num[m, n] = np.trace(exp_neg_beta_H_SE[m, :, n, :])\n",
    "\n",
    "    # Normalize the density matrix\n",
    "    Z_num = np.trace(rho_num)\n",
    "    rho_num /= Z_num\n",
    "\n",
    "    # Compute the trace distance between rho_num and rho_USC\n",
    "    Delta = rho_num - rho_USC\n",
    "\n",
    "    # Compute the trace norm (sum of singular values)\n",
    "    singular_values = svdvals(Delta)\n",
    "    trace_norm = np.sum(singular_values)\n",
    "\n",
    "    # Trace distance\n",
    "    trace_distance = 0.5 * trace_norm\n",
    "\n",
    "    return trace_distance\n",
    "\n",
    "# Prepare the plot\n",
    "plt.figure(figsize=(8, 6))\n",
    "\n",
    "for coeffs, label, color in zip(potential_coefficients, labels, colors):\n",
    "    a_2 = coeffs['a2']\n",
    "    a_4 = coeffs['a4']\n",
    "    a_6 = coeffs['a6']\n",
    "\n",
    "    # Prepare list of arguments for parallel computation\n",
    "    args_list = [(c, a_2, a_4, a_6) for c in c_values]\n",
    "\n",
    "    # Parallel computation of trace distances using ProcessPoolExecutor\n",
    "    with concurrent.futures.ProcessPoolExecutor() as executor:\n",
    "        trace_distances = list(executor.map(compute_trace_distance, args_list))\n",
    "\n",
    "    # Plot the results\n",
    "    plt.plot(c_values, trace_distances, marker='o', label=label, color=color)\n",
    "\n",
    "# Configure the plot\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlabel('Coupling constant $c$ (log scale)')\n",
    "plt.ylabel('Trace distance between $\\\\rho_{num}$ and $\\\\rho_{USC}$ (log scale)')\n",
    "plt.title('Trace Distance vs Coupling Constant $c$ for Different Potentials')\n",
    "plt.grid(True, which='both', ls='--')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dxgQmRNmuS6n"
   },
   "source": [
    "# Plot 3 (Zwanzig model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 575
    },
    "id": "gzBNUAwzsHJR",
    "outputId": "906e1ba4-3947-4bb7-9b79-9f785dc2eab9",
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.linalg import expm, eigh, svdvals\n",
    "import matplotlib.pyplot as plt\n",
    "import concurrent.futures\n",
    "\n",
    "# Parameters\n",
    "beta = 5\n",
    "M = 1\n",
    "Q_min = -3\n",
    "Q_max = 3\n",
    "N = 100  # Number of discretization points\n",
    "delta_Q = (Q_max - Q_min) / (N - 1)\n",
    "\n",
    "# System Hamiltonian H_S\n",
    "H_S = np.array([[1, 1, 0],\n",
    "                [1, 0, 1],\n",
    "                [0, 1, -1]])\n",
    "\n",
    "# System coupling operator A (Assuming q = A)\n",
    "A = np.array([[1,   0,    0],\n",
    "              [0,   0,    0],\n",
    "              [0,   0, -0.5]])\n",
    "\n",
    "# Identity matrices\n",
    "I_S = np.eye(3)\n",
    "I_E = np.eye(N)\n",
    "\n",
    "# Discretize Q\n",
    "Q_values = np.linspace(Q_min, Q_max, N)\n",
    "Q_operator = np.diag(Q_values)\n",
    "\n",
    "# Kinetic energy operator T using finite difference approximation\n",
    "T = np.zeros((N, N))\n",
    "for i in range(N):\n",
    "    T[i, i] = -2.0\n",
    "    if i > 0:\n",
    "        T[i, i - 1] = 1.0\n",
    "    if i < N - 1:\n",
    "        T[i, i + 1] = 1.0\n",
    "T *= -1.0 / (2.0 * M * delta_Q**2)\n",
    "\n",
    "# Precompute U(Q)\n",
    "U_operator = (1 - np.exp(-Q_operator)) ** 2\n",
    "\n",
    "# Diagonalize the system coupling operator A (for rho_USC)\n",
    "eigvals_A, eigvecs_A = np.linalg.eigh(A)\n",
    "\n",
    "# Compute U_eff(A_i) = U(A_i)\n",
    "U_eff = (1 - np.exp(-eigvals_A)) ** 2\n",
    "\n",
    "# Compute V_0 = sum_i U_eff(A_i) * P_i\n",
    "V_0_in_A_basis = np.diag(U_eff)\n",
    "\n",
    "# Transform H_S into the eigenbasis of A\n",
    "H_S_in_A_basis = eigvecs_A.conj().T @ H_S @ eigvecs_A\n",
    "\n",
    "# Compute H_tilde = diag(H_S + V_0)\n",
    "H_tilde_in_A_basis = np.diag(np.diag(H_S_in_A_basis + V_0_in_A_basis))\n",
    "\n",
    "# Compute the analytical MFGS in the USC limit\n",
    "rho_USC_in_A_basis = expm(-beta * H_tilde_in_A_basis)\n",
    "\n",
    "# Normalize the density matrix\n",
    "Z_USC = np.trace(rho_USC_in_A_basis)\n",
    "rho_USC_in_A_basis /= Z_USC\n",
    "\n",
    "# Transform rho_USC back to the original basis\n",
    "rho_USC = eigvecs_A @ rho_USC_in_A_basis @ eigvecs_A.conj().T\n",
    "\n",
    "# Range of coupling constants c\n",
    "c_values = np.logspace(1, 4, 10)  # From 10 to 10000, logarithmically spaced\n",
    "\n",
    "# Define the function for computing trace distance at the module level\n",
    "def compute_trace_distance(c):\n",
    "    # Construct H_S ⊗ I_E\n",
    "    H_S_ext = np.kron(H_S, I_E)\n",
    "\n",
    "    # Construct I_S ⊗ T\n",
    "    T_ext = np.kron(I_S, T)\n",
    "\n",
    "    # Construct U(Q)\n",
    "    U_ext = np.kron(I_S, U_operator)\n",
    "\n",
    "    # Construct Q_ext and A_ext\n",
    "    Q_ext = np.kron(I_S, Q_operator)\n",
    "    A_ext = np.kron(A, I_E)\n",
    "\n",
    "    # Interaction term: (c/2) * (Q_ext - A_ext)^2\n",
    "    Interaction = (c / 2) * (Q_ext - A_ext) @ (Q_ext - A_ext)\n",
    "\n",
    "    # Total Hamiltonian H_SE\n",
    "    H_SE = H_S_ext + T_ext + U_ext + Interaction\n",
    "\n",
    "    # Compute the exponential exp(-beta * H_SE)\n",
    "    exp_neg_beta_H_SE = expm(-beta * H_SE)\n",
    "\n",
    "    # Reshape for partial trace\n",
    "    exp_neg_beta_H_SE = exp_neg_beta_H_SE.reshape(3, N, 3, N)\n",
    "\n",
    "    # Compute reduced density matrix by tracing out the environment\n",
    "    rho_num = np.zeros((3, 3), dtype=np.complex128)\n",
    "    for m in range(3):\n",
    "        for n in range(3):\n",
    "            rho_num[m, n] = np.trace(exp_neg_beta_H_SE[m, :, n, :])\n",
    "\n",
    "    # Normalize the density matrix\n",
    "    Z_num = np.trace(rho_num)\n",
    "    rho_num /= Z_num\n",
    "\n",
    "    # Compute the trace distance between rho_num and rho_USC\n",
    "    Delta = rho_num - rho_USC\n",
    "\n",
    "    # Compute the trace norm (sum of singular values)\n",
    "    singular_values = svdvals(Delta)\n",
    "    trace_norm = np.sum(singular_values)\n",
    "\n",
    "    # Trace distance\n",
    "    trace_distance = 0.5 * trace_norm\n",
    "\n",
    "    return trace_distance\n",
    "\n",
    "# Parallel computation of trace distances using ProcessPoolExecutor\n",
    "if __name__ == '__main__':\n",
    "    # This check is necessary on Windows to prevent recursive process spawning\n",
    "    with concurrent.futures.ProcessPoolExecutor() as executor:\n",
    "        trace_distances = list(executor.map(compute_trace_distance, c_values))\n",
    "\n",
    "    # Convert lists to arrays for plotting\n",
    "    c_values = np.array(c_values)\n",
    "    trace_distances = np.array(trace_distances)\n",
    "\n",
    "    # Plotting the trace distance vs c\n",
    "    plt.figure(figsize=(8, 6))\n",
    "    plt.plot(c_values, trace_distances, marker='o')\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "    plt.xlabel('Coupling constant $c$ (log scale)')\n",
    "    plt.ylabel('Trace distance between $\\\\rho_{num}$ and $\\\\rho_{USC}$ (log scale)')\n",
    "    plt.title('Trace Distance vs Coupling Constant $c$')\n",
    "    plt.grid(True, which='both', ls='--')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "BnknUh1ZuqpD"
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

